McGan: Mean and Covariance Feature Matching GAN

We introduce new families of Integral Probability Metrics (IPM) for training Generative Adversarial Networks (GAN). Our IPMs are based on matching statistics of distributions embedded in a finite dimensional feature space. Mean and covariance feature matching IPMs allow for stable training of GANs, which we will call McGan. McGan minimizes a meaningful loss between distributions.

==> compile_split.sh <==
pdflatex S_GAN
bibtex S_GAN
pdflatex S_GAN
pdflatex S_GAN
# split
pdftk S_GAN.pdf cat 1-9 output McGan_main.pdf
pdftk S_GAN.pdf cat 10-end output McGan_supp.pdf

